Texture-guided Coding for Deep Features

With the rapid development of machine vision technology in recent years, many researchers have begun to focus on feature compression that is better suited for machine vision tasks. The target of feature compression is deep features, which arise from convolution in the middle layer of a pre-trained convolutional neural network. However, due to the large volume of data and high level of abstraction of deep features, their application is primarily limited to machine-centric scenarios, which poses significant constraints in situations requiring human-computer interaction. This paper investigates features and textures and proposes a texture-guided feature compression strategy based on their characteristics. Specifically, the strategy comprises feature layers and texture layers. The feature layers serve the machine, including a feature selection module and a feature reconstruction network. With the assistance of texture images, they selectively compress and transmit channels relevant to visual tasks, reducing feature data while providing high-quality features for the machine. The texture layers primarily serve humans and consist of an image reconstruction network. This image reconstruction network leverages features and texture images to reconstruct preview images for humans. Our method fully exploits the characteristics of texture and features. It eliminates feature redundancy, reconstructs high-quality preview images for humans, and supports decision-making. The experimental results demonstrate excellent performance when employing our proposed method to compress the deep features.

==> images/VGG16/compare_sisr_ftsr/Feature/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from PIL import Image"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'ILSVRC2012_val_00000023_96x96'\n",
    "p1 = np.fromfile('ILSVRC2012_val_00000023_96x96.yuv',dtype=np.uint8).reshape(96,96)\n",
    "plt.imshow(p1)\n",
    "plt.colorbar()\n",
    "plt.axis('off')\n",
    "plt.savefig(f'{name}.png',bbox_inches='tight')\n",
    "Image.fromarray(p1).save(f'{name}_gray.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'ILSVRC2012_val_00000470_96x96'\n",
    "p1 = np.fromfile('ILSVRC2012_val_00000470_96x96.yuv',dtype=np.uint8).reshape(96,96)\n",
    "plt.imshow(p1)\n",
    "plt.colorbar()\n",
    "plt.axis('off')\n",
    "plt.savefig(f'{name}.png',bbox_inches='tight')\n",
    "Image.fromarray(p1).save(f'{name}_gray.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'ILSVRC2012_val_00001277_80x96'\n",
    "p1 = np.fromfile('ILSVRC2012_val_00001277_80x96.yuv',dtype=np.uint8).reshape(96,80)\n",
    "plt.imshow(p1)\n",
    "plt.colorbar()\n",
    "plt.axis('off')\n",
    "plt.savefig(f'{name}.png',bbox_inches='tight')\n",
    "Image.fromarray(p1).save(f'{name}_gray.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:featurecompression]",
   "language": "python",
   "name": "conda-env-featurecompression-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

